The variety of polar simplices II

We discuss the space $VPS(Q,H)$ of ideals with Hilbert function $H=(1,n,n, \ldots)$ that are apolar to a full rank quadric $Q$. We prove that its components of saturated ideals are closely related to the locus of Gorenstein algebras and to the Slip component in border apolarity. We also point out an important error in~[RS] and provide the necessary corrections.

==> anc/vsp4.m2 <==
newPackage(
        "vsp4",
        Version => "0.6", 
        Date => "February 15th 2023",
        Authors => {{Name => "Frank-Olaf Schreyer", 
                  Email => "schreyer@math.uni-sb.de", 
                  HomePage => "https://www.math.uni-sb.de/ag/schreyer/"}
	      },
        Headline => "Computation of the variety of polar simplices of a quadric in P^3",
        DebuggingMode => true
        )

export{
    "basicSetup",
    "unfolding",
    "flatteningRelations",
    "removeVariables",
    "substituteFamily",
    "passToGB", 
    "getFamilies",
    "randomElementOfFamily",
    "grassmannianModelOfG24",
    "ACMproperty",
    "linearSpan",
    "normalBundle",
    "smoothnessAlongRationalNormalCurve",
    "inspect6x9Matrix"    
      }



extraTerms=method()
extraTerms(Ideal,ZZ) := (I,d) ->(
    gens trim ideal ((basis(d,ring I))%I))

extraTerms(Ideal,ZZ,RingElement) := (I,d,m) ->(
    if not (#terms m ==1 and leadCoefficient m ==1) then error "expected a monomial";
    L:=(entries gens trim ideal ((basis(d,ring I))%I))_0;
    matrix{select(L,t-> t<m)})

extraTerms(Ideal,ZZ,Ideal) := (I,d,qperp) ->(
    q1:=ideal image basis(d,module qperp);
    mingens trim ideal (gens q1%I))
-*
TEST /// 
S=QQ[x_0..x_3]
q=x_0*x_3+x_1*x_2
s2=basis(2,S)
qperp=ideal(s2*syz diff(s2,q))
I0=ideal(x_0,x_1,x_2^4)
I=intersect(I0,qperp)
betti res I
q1:=basis(2,module qperp)
truncate(2,qperp)
truncate(3,qperp)
extraTerms(I,2,qperp)
///    
*-
unfolding=method()


unfolding(Ideal,Ideal) := (I,qperp) -> (
    R:= ring I;
    kk:= coefficientRing R;
    lTs:=apply(numgens I,i-> leadTerm I_i);
    tailTerms:=apply(lTs,m->extraTerms(I,(degree m)_0,qperp));
    ind :=flatten apply(#lTs,i->apply(rank source  tailTerms_i,j->(i,j)));   
    a :=symbol a;
    Ra:=kk[apply(ind,ij->a_ij)];
    RA :=R**Ra;
    tails:=apply(#lTs,i->sum(rank source tailTerms_i,
	    j->(sub(a_(i,j),RA)*sub((tailTerms_i)_(0,j),RA))));
--tails
    F:=RA^(apply(degrees source gens I,d->{-d_0,0}));
    unfold:=map(RA^1,F,matrix{apply(#lTs,i->sub(I_i,RA)+tails_i)});
    return (unfold,Ra))


unfolding(Ideal) := I -> (
    R:=ring I;
    kk:= coefficientRing R;
    degs:=degrees source gens I; 
    degs1:=unique degs;
    tailTerms:=apply(degs1,d->extraTerms(I,d_0));
    T1 :=tally degs;
    T2 :=apply(#degs1,i->rank source tailTerms_i);
    a := symbol a; d:= null;
    ind :=flatten apply(#degs1,k-> (d=degs1_k;
	    flatten apply(T2_k,j->apply(T1_d,i->(k,i,j)))));   
    Ra:=kk[apply(ind,kij->a_kij)];
    As :=apply(#degs1,k->(d=degs1_k;matrix apply(T2_k,j->apply(T1_d,i->a_(k,i,j)))));   
    RA :=R**Ra;
    tail:=apply(#degs1,k->sub(tailTerms_k,RA)*sub(As_k,RA));
    pos:=apply(degs1,d->positions(degs,e->d==e));
    F:=RA^(apply(degrees source gens I,d->{-d_0,0}));
    unfold:=map(RA^1,F,gens sum(#degs1,k->
	    ideal(sub((gens I)_(pos_k),RA)+tail_k)));
    return (unfold,Ra))
TEST ///    

kk=ZZ/nextPrime 10^3
S=kk[x_0..x_3]
I=ideal(x_0*x_3,x_1*x_2,x_0*x_2-x_1*x_3,x_1^2,x_0*x_1,x_0^2,x_2^4)
(unf,R)=unfolding(I)
I1=(ideal(x_0,x_1))^2
(unf1,R1)=unfolding(I1)
I2=ideal(x_0^2,x_0*x_1,x_0*x_2,x_1^3)
(unf,R)=unfolding(I2)
gens R
I0=I2
///
 
passToGB=method()
passToGB(Ideal,Matrix) := (I,unf) -> (
    kk:= coefficientRing ring I;
    I0:=gens gb I;
    n:= numgens I;
    b:=(syz(gens I| I0));
    b0:=sub(b,kk);
    cols:=select(rank source b,i->(sub(b,kk))_{i}!=0);
    b1:=b^{0..n-1}_cols;
    unf1:=-unf*sub(b1,ring unf);
    --contract(transpose sub(leadTerm I0,ring unf),unf1)
    --unf1=unf1*inverse contract(transpose sub(leadTerm I0,ring unf),unf1);
    varsR :=vars ring unf % ideal sub(vars ring I,ring unf);
    I1:=sub(unf1%ideal varsR,ring I);
    (ideal I1,unf1)    
    )

TEST /// 
--- vsp4
kk=QQ
--kk=ZZ/101
S=kk[x_0..x_3]
q=x_0*x_2+x_1*x_3
s2=basis(2,S)
qperp=ideal(s2*syz diff(s2,q))
betti (fperp=res qperp)

line=ideal (x_0,x_1)
badScheme=intersect (line, qperp)
betti res badScheme
I=ideal (gens badScheme)_{5,4,3,2,1,0}+ideal x_2^4
betti res I
gens gb I

(unf,R)=unfolding(I,qperp)  



(I1,unf1)=passToGB(I,unf)
base=flatteningRelations(I1,unf1,R)
(J,h)=removeVariables base


///

flatteningRelations=method()
flatteningRelations(Ideal,Matrix,Ring) := (I0,unf,R) -> (
    assert(
	 rank source gens gb I0== rank source gens I0
	 );
    s0 :=syz gens I0;
    Ra :=ring unf;
    F1:= Ra^(apply(degrees target s0,d->{-d_0,0}));
    F2:= Ra^(
	apply(degrees source s0,d->{-d_0,0})
	);
    s0 =map(F1,F2,sub(s0,Ra));
    rel1 := unf*s0;
    I0g := sub(gens I0,Ra);
    rel12:=rel1;
    E:=id_(target s0);
    ss :=s0; s':=null; s1:= null;
    while (
	rel12=unf*ss;
	s1=sum(numgens I0, i->(s'=contract(I0g_i,rel12);
	    rel12=rel12-I0g_(0,i)*s';E_{i}*s'));
    	ss=ss-s1; 
	not s1==0
	) do ();
    base1:=unf*ss;
    degs:=degrees source base1;	d:= null;   
    trim sum(#degs,i->(d=degs_i_0;
	ideal sub(contract(sub(extraTerms(I0,d),Ra),base1_{i}),R)))
) 
   
   
removeVariables=method()
-- Input: an inhomogeneous ideal J in a polynomial ring R
-- Output:(J1,h), an ideal J1 in a smaller polynomial ring R1 
--        of a subset of the variables
--        such that R1->R induces an isomorphism R1/J1 -> R/J
--        and a substitution h:R -> R1, which induces the inverse isomorphism
-- Assumption: No generator has a constant term
-- Method: look for linear part of a generator and try to remove 
--         the lead term variable via a substitution by 
--         the tail of the equation
removeVariables(Ideal) := J -> (
    R:= ring J;
    if not isPolynomialRing R then 
         error "expected an ideal in a polynomial ring";
    mIdeal:=ideal gens R;    
    if not (gens J%mIdeal==0) then 
        error "expected an ideal whose generators have no constant part";    
    gJ:=gens J;
    F1 := R^{rank source gJ:-1};
    linPart:= map(R^1, F1,gJ%(mIdeal)^2);
    slP:=syz(linPart,DegreeLimit=>1);
    m1 :=mingens image(id_(F1)%image slP);
    r:=rank source m1;
    linPart1 :=linPart*m1;
    m2:=gens gb linPart1//linPart1;
    linPart2 := linPart1*m2;
    assert(linPart2==gens gb linPart1);
    LlTm:=apply(r,i->leadTerm linPart2_(0,i));
    assert(#unique LlTm== r);
    lTm:=matrix{apply(r,i->leadTerm linPart2_(0,i))};
    D := inverse diagonalMatrix apply(r,i-> leadCoefficient lTm_(0,i));
    lTm=lTm*D;
    tailTerm:=gJ*m1*m2*D-lTm; t:=null;
    pos:=positions(toList(0..r-1),i->(t=lTm_(0,i);
	   not member(t,support tailTerm_(0,i))));
    assert(#pos==r);
    subst:=flatten apply(pos,i->{lTm_(0,i) => -tailTerm_(0,i)});
    assert all(r,i-> sub(gJ*m1*m2*D_{i},subst_i)==0);
    graph:=flatten apply(r,i->apply(
	   select(r,j-> member(lTm_(0,i),support tailTerm_{j})),j->(i,j)));
    isDirected :=isDirectedGraph graph;
    if isDirected then (
    -- why is the order as it is?
    -- it is in general not!
    gi :=graph; gi2:=gi;
    maxPathLength :=1;
    while(gi2=flatten apply(graph,ij->
	    apply(select(gi,jk->ij_1==jk_0),jk->(ij_0,jk_1)));
	#gi2>0) do (maxPathLength=maxPathLength+1; gi=gi2);
    subst1 := if maxPathLength==0 then subst else (
    	--tailTerm1:=tailTerm;
        scan(maxPathLength,i->tailTerm=sub(tailTerm,subst));
        flatten apply(r,i->{lTm_(0,i) => -tailTerm_(0,i)}));
    J1 :=trim sub(J,subst1);
    kk :=coefficientRing R;R1:=null;
    h:=sub(vars R,subst1);
    if numgens J1 == 0 then (R1=kk[support h]; return (ideal 0_R1,sub(h,R1)));
    R1 =kk[support h];
    return (sub(J1,R1),sub(h,R1)));
    )
TEST /// 
 kk=QQ
S=kk[x_0..x_3]
I0=ideal(x_0^2,x_0*x_1,x_0*x_2,x_1^3)

(unf,R)=unfolding(I0)
base=flatteningRelations(I0,unf,R)
betti(J=base)
ring J
(J1,h)=removeVariables J
betti J1
  ///

substituteFamily=method()
substituteFamily(Matrix, Ring, Matrix) := (fam,S,h) -> (
    SR := S**ring h;
    sub(fam,sub(vars S, SR)|sub(h,SR))
    )

isDirectedGraph=method()
isDirectedGraph(List) := L -> (
    -- Input: L a list of directed edges of a graph
    -- Output: Boolean
    -- true if the Graph contains no loops
    all(L,p->(L3:=successors(p_0,L);
	   not member(p_0,L3)))
)   

successors=method()
successors(ZZ,List) := (i,L) -> (
    pos:=positions(L,p->p_0==i);
    L1:= unique apply(L_pos,i->i_1); 
    l1:=#L1; L2:=null;
    while ( pos=positions(L,p->member(p_0,L1));
	    L2= unique (L1|apply(L_pos,i->i_1));
	    #L2>l1) do (L1=L2;l1=#L1);
    L2)		     
-*
TEST ///
L={(1,2),(2,3)}
i=1
successors(i,L)
isDirectedGraph L
L={(1,2),(2,3),(3,1)}
successors(i,L)
isDirectedGraph L
///
*-    


grassmannianModelOfG24=method()
grassmannianModelOfG24(Ring,Ideal) := (S,qperp) -> (
    kk := coefficientRing S;
    a := symbol a;
    g24:=kk[a_(1,3)..a_(2,4),a_0];
    Sg24:=S**g24;
    use Sg24;
    line:=(vars Sg24)_{0..3}*transpose (id_(Sg24^2)|transpose genericMatrix(Sg24,a_(1,3),2,2));
    --int:=(gens intersect( sub(qperp,(vars Sg24)_{0..3}),ideal line))_{0..2,4..6};
    int:=(gens intersect( sub(qperp,(vars Sg24)_{0..3}),ideal line));
    int1:=sub(int%ideal sub (vars g24,Sg24),S);
    ind2:=select(select(toList(0..rank source int1-1), i-> not int1_(0,i)==0),j-> degree int1_(0,j)=={2});
    int2:=int_ind2;
    m9x6:=sub(contract(transpose sub(gens qperp,Sg24),int2),g24);
    m9x3:=(syz transpose m9x6);
    
    use g24;
    m9x3=homogenize(m9x3,a_0);
    betti(pl:=exteriorPower(3,m9x3));
    betti (spl:= syz(transpose pl,DegreeLimit=>0));
    grass39:=Grassmannian(2,8);
    P83:=kk[support grass39];
    grass39=sub(grass39,P83);
    lin:=vars P83*sub(spl,kk);
    betti(J:= trim ideal ((gens grass39)% ideal lin));    
    PJ:=kk[support J];
    J=sub(J,PJ);
    (lin,J))    

TEST ///
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (lin,J)=grassmannianModelOfG24(S,qperp);
     betti J
     assert(dim J == 5 and degree J == 2*3^4)
///


linearSpan=method()
linearSpan(Matrix) := fam -> (
    Rb := ring fam;
    kk := coefficientRing Rb;
    R:=kk[drop(gens Rb,4)];     
    qperp:=trim ideal (coefficients(fam_{0..5},Variables=>drop(gens Rb,4)))_1;
    betti(ms:=syz(gens qperp|fam_{0..5}));
    ms=mingens  image (ms%ideal (vars Rb)_{0..3});
    m9x6:=sub(ms^{0..8}*inverse(ms^{9..14}),R);
    betti (m9x3:= syz transpose m9x6);
    t:= symbol t;
    P6:=kk[support m9x3|{t}];
    m3x9:=transpose homogenize(sub(m9x3,P6),t);
    betti(pl:=exteriorPower(3,m3x9));
    betti (spl:=syz(pl,DegreeLimit=>0));
    grass39:=Grassmannian(2,8);
    P83:=kk[support grass39];
    grass39=sub(grass39,P83);
    lin:=vars P83*sub(spl,kk);
    betti(J:= trim ideal ((gens grass39)% ideal lin));    
    PJ:=kk[support J];
    J=sub(J,PJ);
    (lin,J))    
    
TEST ///
kk=QQ
(S,q,qperp,I1,I2)=basicSetup(kk)
(famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp)
(linsbl,Jsbl) = linearSpan(famVPSsbl);
assert(degree Jsbl==362)
(linuns,Juns) = linearSpan(famVPSuns);
assert(degree Juns==2*3^4)
(linBadLimit1,JBadlimit1) = linearSpan(famBadLimit1);
assert(degree JBadlimit1 ==6 and dim JBadlimit1 ==2)
///


basicSetup=method()
basicSetup(Ring) := kk -> (
    x:= symbol x;
    S:=kk[x_0..x_3];
    q:=x_0*x_2+x_1*x_3;
    s2:=basis(2,S);
    qperp:=trim ideal(s2*syz diff(s2,q));
    line:=ideal (x_0,x_1);
    badScheme1:=ideal (gens intersect (line, qperp))_{5,4,3,2,1,0}+ideal x_2^4;
    line2:=ideal (x_0,x_3);
    badScheme2:=ideal (gens intersect (line2, qperp))_{5,4,3,2,1,0}+ideal x_2^4;
    (S,q,qperp,badScheme1,badScheme2))


getFamilies= method()

getFamilies(Ideal,Ideal,Ideal) := (I,Ib,qperp) -> (
    S:= ring I;
    kk := coefficientRing S;
    (unf,R) := unfolding(I,qperp);
    (I1,unf1):=passToGB(I,unf);
    J:=flatteningRelations(I1,unf1,R);
    (J1,h):=removeVariables J;
    Ra := ring unf1;
    fam1:=sub(unf1,sub(vars S,Ra)|sub(h,Ra));
    R2:=kk[support h];
    Rb:=kk[support fam1,Degrees=>{4:{1,0},9:{0,1}}];
    fam1=sub(fam1,Rb);
    J1=flatteningRelations(I1,fam1,R2);
    cJ1:=decompose J1;
    JBadlimit1:=sum cJ1;
    (JBadlimit1r,h4):=removeVariables JBadlimit1;
    Jshs:=apply(cJ1,c-> removeVariables(c));
    famVPSuns:=sub(fam1,sub(vars S,Rb)|sub(Jshs_0_1,Rb));       
    famVPSsbl:=sub(fam1,sub(vars S,Rb)|sub(Jshs_1_1,Rb));
    famBadLimit1:=sub(fam1,sub(vars S,Rb)|sub(h4,Rb));
    (unf,R) = unfolding(Ib,qperp);
    (I1,unf1)=passToGB(Ib,unf);
    J=flatteningRelations(I1,unf1,R);
    (J1,h)=removeVariables J;
    Ra = ring unf1;
    fam1=sub(unf1,sub(vars S,Ra)|sub(h,Ra));
    R2=kk[support h];
    Rb=kk[support fam1,Degrees=>{4:{1,0},9:{0,1}}];
    fam1=sub(fam1,Rb);
    J1=flatteningRelations(I1,fam1,R2);
    cJ1=decompose J1;
    JBadLimit2:=sum cJ1;
    (JBadlimit1r,h4)=removeVariables JBadLimit2;
    famBadLimit2:=sub(fam1,sub(vars S,Rb)|sub(h4,Rb));
    (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2))

TEST /// 
(S,q,qperp,I,Ib)=basicSetup(QQ)
(famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I,Ib,qperp)
fam=famVPSsbl
support famVPSsbl
///    

     
randomElementOfFamily=method()
randomElementOfFamily(Matrix,Ring) := (fam,S) -> (
    kk:=coefficientRing S; 
    X:=ideal sub(fam,vars S|random(kk^1,kk^9)))   


TEST ///
kk=QQ  
(S,q,qperp,I,Ib)=basicSetup(QQ)
(famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2) = getFamilies(I,Ib,qperp)

X2=randomElementOfFamily(famVPSuns,S)
betti res X2, betti res saturate X2
X3=randomElementOfFamily(famVPSsbl,S)
betti res X3, betti res saturate X3
X4=randomElementOfFamily(famBadLimit1,S)
betti res X4, betti res saturate X4
(intersect apply(4,c->saturate randomElementOfFamily(famBadLimit1,S)))_0
X4b=randomElementOfFamily(famBadLimit2,S)
betti res X4b, betti res saturate X4b
(intersect apply(4,c->saturate randomElementOfFamily(famBadLimit2,S)))_0
betti (intersect apply(5,c->saturate randomElementOfFamily(famVPSuns,S)))
line =ideal (gens saturate X2)_{0,1}
saturate X2:(line+q)
///    



grassmannianModel=method()
grassmannianModel(Matrix) := (fam) -> (
    --we assume that the grassmannian model of the family 
    --is the intersection of the grassmannian with its linear span
    Rb := ring fam;
    kk := coefficientRing Rb;
    R:=kk[drop(gens Rb,4)];     
    qperp:=trim ideal (coefficients(fam_{0..5},Variables=>drop(gens Rb,4)))_1;
    betti(ms:=syz(gens qperp|fam_{0..5}));
    ms=mingens  image (ms%ideal (vars Rb)_{0..3});
    m9x6:=sub(ms^{0..8}*inverse(ms^{9..14}),R);
    betti (sm6x9:= syz transpose m9x6);
    coker transpose sm6x9==0;
    pluckerCoordinates:=exteriorPower(3,sm6x9);
    m84:=map(kk^84,kk^0,0);
    scan(200,i->m84=m84|sub(pluckerCoordinates,random(kk^1,kk^9)));
    betti m84;
    betti (sm84:=syz transpose m84);
    grass39:=Grassmannian(2,8);
    P83:=kk[gens ring grass39];
    grass39=sub(grass39,P83);
    linEq:=vars P83*sub(sm84,P83);
    J:=trim sub(grass39,vars P83%ideal linEq);
    RJ:=kk[support J];
    (ideal(linEq),sub(J,RJ)))

inspect6x9Matrix=method()
inspect6x9Matrix(Matrix) := m6x9 -> (
    m6x9_{0,1,3,2,4,5,6,7,8})




delta:= H ->prepend(1, apply(#H-1,i->H_(i+1)-H_i))


ACMproperty=method()
ACMproperty(Ideal) := (J) -> (
    print" 
     assert(dim J==7 and degree J == 362)
     H=apply(12,i->hilbertFunction(i,J))
     delta:= H ->prepend(1, apply(#H-1,i->H_(i+1)-H_i))
     delta delta delta delta delta delta delta H
     use ring J
     #gens ring J == 39
     l6 = ideal(p_(6,7,8),p_(5,7,8),p_(0,1,2),p_(3,4,6),p_(1,3,4)+p_(0,5,8),p_(0,1,3)+p_(0,3,5)+p_(3,5,6)+p_(4,6,7)+p_(0,2,8))
     J6=trim (l6+J);	     
     elapsedTime dim J6 == 1 -- 31.5877 seconds elapsed
     elapsedTime all(5,i-> (Ji=trim (J+ideal (gens l6)_{0..i});
	    saturate Ji == Ji)) -- 312.245 seconds elapsed
     elapsedTime saturate J6==J6 -- 13297.7 seconds elapsed = approx 221 minutes "
)    

normalBundle=method()

normalBundle(Matrix,Matrix,Ideal) := (linBadLimit1,linsbl,Jsbl) -> (
    linBadLimit1a:=sub(linBadLimit1,ring linsbl);
    linBadLimit1a=trim ideal(linBadLimit1a%ideal linsbl);
    P38:= ring Jsbl;
    kk:= coefficientRing P38;
    linBadLimit1a=sub(linBadLimit1a,P38);
    betti (I:=trim (linBadLimit1a+Jsbl));
    betti(I2:=trim(linBadLimit1a^2+Jsbl));
    betti(conormal:=trim (I^1/(I2+Jsbl)));
    betti(pres:=presentation conormal%linBadLimit1a);        
    betti(JBadlimit1:= ideal(gens I)_{32..46});    
    P6:=kk[support JBadlimit1];
    betti(conormal=coker sub(pres,P6));
    -- compute the double dual to get rid torsion contribution
    betti (conormal1:=(Ext^5(conormal,P6^{-7})));
    betti (conormal=Ext^5(conormal1,P6^{-7}));
    JBadlimit1=sub(JBadlimit1,P6);
    betti(normal:=Ext^0(conormal,P6^1/JBadlimit1));
    betti res normal
    )

TEST ///
kk=QQ
(S,q,qperp,I1,I2)=basicSetup(kk);
(famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
(linBadLimit1,JBadlimit1)=linearSpan(famBadLimit1);
(linsbl,Jsbl)=linearSpan(famVPSsbl);
normalBundle(linBadLimit1,linsbl,Jsbl)

///

smoothnessAlongRationalNormalCurve=method()

smoothnessAlongRationalNormalCurve(Ring) := kk -> (
    print "
    (S,q,qperp,I1,I2) = basicSetup(kk);
    (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2) = getFamilies(I1,I2,qperp);
    (linsbl,Jsbl) = linearSpan(famVPSsbl);
    (linBadLimit1,JBadlimit1) = linearSpan(famBadLimit1); --(linBadLimit1,JBadlimit1) = linearSpan(famBadLimit2)
    betti(f4 = res JBadlimit1)
    ruling=trim ideal f4.dd_5_{0} -- ruling trim ideal f4.dd_5_{4}
    assert (numgens ruling==6)
    betti(frul=res ruling) 
    betti f4
    P6=ring JBadlimit1, dim P6
    f4d=((dual f4[-5])**P6^{-6})
    m6x2=(extend(frul,f4d, matrix{{1_P6,0,0,0,0}}))_5|(frul.dd_6)
    --m6x2=(extend(frul,f4d, matrix{{0,0,0,0,1_P6}}))_5|(frul.dd_6)
    minors(2,m6x2)==JBadlimit1 -- determinantal desription of JBadlimit1 is correct
    degree JBadlimit1
    P38=ring Jsbl
    -- compute a parametrization along V(JBadlimit1)
    P1=kk[t_0,t_1]
    P1xP6=P1**P6
    para=transpose sub(syz transpose diff(transpose sub(vars P6,P1xP6),
    transpose( sub(m6x2,P1xP6)*sub(transpose vars P1,P1xP6))),P1)
    ker map(P1,P6,para) == JBadlimit1
    linsbl4=trim sub(trim ideal( (sub(linBadLimit1, ring linsbl))%ideal linsbl),P38)
    trim ideal(vars P38%linsbl4)
    para38=sub(sub(vars P38%linsbl4,P6),para)
    betti (m39x380=sub(jacobian Jsbl,para38)) 
    -- the substitution into the jacobian matrix 
    rank m39x380 == 32
    betti(a= transpose syz transpose m39x380)  
    -- a defines the restriction of the tangent bundle
    -- of the cone over V(famVPSsbl) to P1. 
    betti (b= syz m39x380)
    C=chainComplex(a,m39x380,b)
    -- Now we check that C define an exact sequence of vector bundle
    -- on P1
    ann HH_0 C
    ann HH_1 C
    prune  HH_2 C
    prune HH_3 C
    -- => C defines an exact complex of vector bundles on P1
    -- in particular V(famVPSsbl) is smooth along P1
    betti C")

beginDocumentation()

document {
  Key => vsp4,
  Headline => "Variety of polar symplices",
  "The variety of polar schemes to a quadric in P^3 has two components.
   In this package we prove this computationally and study their 
   Grassmannian models.",   
   PARA{},
    SUBSECTION "Setup for the construction",
    UL{
    	TO basicSetup,
        TO unfolding,
	TO flatteningRelations,
	TO passToGB,
	TO getFamilies,
	TO randomElementOfFamily
        },
    SUBSECTION "Images under the projectionto G(6,9)",
    UL{
	TO linearSpan,
	TO grassmannianModelOfG24,
	TO normalBundle,
	TO smoothnessAlongRationalNormalCurve,
	TO ACMproperty,
	TO inspect6x9Matrix
	},
   PARA{},
   "
   In the first step we compute the unfolding of the ideal",
    PARA{},
   " 
   (x_0^2,x_0x_1,x_1^2,x_0x_2-x_1x_3,x_1x_2,x_0x_3,x_2^4)
   ",
   PARA{},
   " 
   and determine the flatness relations via a Gröbner basis computation. 
   
   As it turns out the base space of the family consist of 
   two components of dimension 8 and 6 respectively. 
   The 8-dimensional family consists of 4 points on a line in P3 together. 
   The general element of the 6-dimensional family consist of 4 distinct points not on a line. The intersection of these families consist of 4 
   points on a line on the inverse quadric q^{−1}.
    So the intersection has two components corresponding to the two family of lines on q^{−1}. 
   They are of dimension 5.",
   PARA{},
   "In the next step we compute the image of the two components in the Grassmannian G(6,9) contained in P^83.
   It is computational accessible to compute the linear equations of the image in P^83.
   To see that image of the 8-dimensional family coincides with the 3-uple embedding of G(2,4) subset P5 is straight forward.
   ",
   PARA{},
   "
     Analyzing the image of the 6-dimensional family is computationally difficult. The linear span is a P^38 and the 1050 Plucker quadrics restrict to 380 
    independent quadrics on this P^38. Moreover the quadric define a saturate ideal J of dimension 7 and degree 362. So J corresponds to a 6-dimensional scheme X of degree 362. 
    The 6-th difference function of the Hilbert function of X takes values (1, 32, 148, 148, 32, 1).
    This lead us to conjecture that X is an arithmetically Gorenstein subscheme of P^38 subset  P^83.
    Thus if X is arithmetically Gorenstein, it’s homogeneous ideal in P^38 is generated by these 380 quadrics. However
    we could not check directly that the homogeneous ideal of the image of the 6- dimensional family is generated by quadrics.
    Instead we establish that X is arithmetically Cohen-Macaulay by testing that for a carefully chosen sparse sequence l1,...,l6 of 
    linear forms the ideals J +(l1,...,li) are still saturated for i = 1, . . . , 6. 
   
    Since dim(J + (l1,...,l6)) = 1 (which we check computationally)
    the ideal J + (l1,...,l6) defines the homogeneous ideal of a zero dimensional subscheme of a P^32 of degree 362. 
    Thus there exists a final linear form l7 such that l1,...,l7 are a regular sequence for the homogeneous coordinate ring of X.
    This proves that X is unmixed. ",
   PARA{},
   "
   To check that X is irreducible and hence coincides with VPSsbl(Q,4)_G, we apply excess intersection theory. 
   The image of the intersection of the two families consists of two rational normal curves C_1,C_2 of degree 6. 
   We check that X is smooth along the normal curves C_i and that their normal bundles are isomorphic to ⊕^5_1 O_{P^1}(2).
   Using excess intersection theory, 
   this implies the irreducibility as in Proposition 4.13 of our paper. Finally, by inspecting the 6 × 9 matrix which defines the map of the 6-dimensional family into the 
   Grassmannian we see that VPSsbl(Q,4)_G is smooth outside C_1 ∪ C_2.
   ", 
}



doc ///
  Key 
   unfolding
   (unfolding,Ideal)
   (unfolding,Ideal,Ideal)
  Headline 
   computes the unfolding of an ideal
  Usage
   (unf,R) = unfolding(I)
   (unf,R) = unfolding(I0,qperp)
  Inputs
   I0: Ideal
           an ideal of a subscheme of P^n 
   qperp: Ideal
         if present, only unfolding terms in this ideal are added    
  Outputs
   unf: Matrix
       the matrix of generators of the unfolding in R**S
   R: Ring
        the coefficient ring of the unfolding
  Description
    Text
     The unfolding of the ideal I0 has generators
     which are the sum of a generator f of I0 plus a sum of monomials a_i*m_i
     where the a_i are in in coefficient ring R and m_i monomials of the same 
     degree than f, which 
     are not in the leading term ideal of I0. 
     
    
     If an ideal qperp is present then the m_i are required to be in I1, and they 
     might be polynomials in S.
     
     Below we treat the example of Piene-Schlessinger which computes
     the nature of the Hilbert scheme of the twisted cubic curve in P^3
     at its worst degeneration: A triple line in a plane with an embedded point.
    Example
     kk=QQ
     S=kk[x_0..x_3]--,MonomialOrder=>Lex]
     I=ideal(x_0^2,x_0*x_1,x_0*x_2,x_1^3)
     betti res I, degree I, dim I
     (unf,R) =unfolding(I);
     SR=ring unf;
     transpose unf
     gens R
    Text
     We analyze this example further.
    Example     
     betti (base=flatteningRelations(I,unf,R))
     (J,h)=removeVariables(base);
     betti base, betti J
     dim ring J
     dim J
     J_0 
     unf_{2}, support J_0
     J1= trim( J+ideal ((support J_0)_0))
     betti(J2=trim (J:J1))
     dim J1, dim J2
     (removeVariables J2)_0
     J12=J1+J2;
     J12r=(removeVariables J12)_0
     dim J12r
    Text
     So there are two smooth rational components of dimension 15 and 12 which intersect
     along a smooth rational subvariety of dimension 11.
    Example
     fam0=substituteFamily(unf,S,h);
     hs={(removeVariables J1)_1,(removeVariables J2)_1,(removeVariables J12)_1};
     fams=apply(hs,h->substituteFamily(fam0,S,h));
    Text 
     Next we compute the scheme to a random points in each family:
    Example
     Xs=apply(#hs,i->ideal sub(fams_i,vars S|random(S^1,S^(numgens ring hs_i))));
     netList apply(Xs, X-> (betti res X, apply(decompose X, c-> betti c)))
     Y=Xs_2;
     betti (Yr=radical Y)
     betti(pt=Y:Yr)
     singYr=saturate (Yr+minors(2,jacobian Yr))
     singYr==pt
    Text
     We conclude that the the general scheme corresponding to a point in the intersection
     of the two components is a nodal plane curve with an embedded point at the node.
     Notice that the plane curve of the random example cannot 
     have a cusps, because its singular loci is reduced.      
/// 



doc ///
  Key 
   passToGB
   (passToGB,Ideal,Matrix)
  Headline 
   computes the unfolding of the GB induced by an unfolding of the generators   
  Usage
   (I0,unf1) = passToGB(I,unf)
  Inputs
   I: Ideal
           an ideal of a subscheme of P^n 
   unf: Matrix
       	   a matrix descibing an unfulding of I   
  Outputs
   I0: Ideal
       generated by the GB of I
   unf1: Matrix
        the induced unfolding of the GB
  Description
    Text
      Given an unfolding of an ideal I,
      the corresponding unfolding of the GB I0 of I
      is computed.
    Example
      kk=QQ
      S=kk[x_0..x_3]
      q=x_0*x_2+x_1*x_3
      s2=basis(2,S)
      qperp=ideal(s2*syz diff(s2,q))
      betti (fperp=res qperp)
      line=ideal (x_0,x_1)
      badScheme=intersect (line, qperp)
      betti res badScheme
      I=ideal (gens badScheme)_{5,4,3,2,1,0}+ideal x_2^4
      betti res I
      betti gb I
      (unf,R)=unfolding(I,qperp);
      SR=ring unf
      transpose unf      
      (I0,unf1)=passToGB(I,unf);
      I0
      transpose unf1          
///

 






doc ///
  Key 
   flatteningRelations
   (flatteningRelations,Ideal, Matrix, Ring)
  Headline 
    Compute the flattening relation of an unfolding in the coefficient ring R
  Usage
    base = flatteningRelations(I, unf, R)
  Inputs
    I: Ideal
        generated by a GB of a subscheme of P^n
    unf: Matrix
          of generators of an unfolding of I with coefficients in R
    R: Ring
        coefficient ring of the unfolding	     
  Outputs
    J: Ideal
          in the coefficient ring R
  Description
    Text
      Given an unfolding of an ideal I, the functions computes the ideal base of the relations in R 
      obtained from the Buchberger test syzygies.
      Thus $$R/J -> k[P^n]**(R/J)/ideal(unf) $$ is flat.

    Example
      kk=ZZ/101
      S=kk[x_0..x_3]
      I=intersect( ideal(x_0,x_1^2), ideal(x_0^2,x_1,x_2))
      (unf,R)=unfolding I;
      base=flatteningRelations(I,unf,R);
      betti base

    Text
      We analyse the base further.
    Example
     (J,h)=removeVariables base;
     fam=substituteFamily(unf,S,h)
     betti J 
     R'=ring J   
     J
     dim J
     cJ=decompose J;
     L=apply(cJ,c->removeVariables c);
     Lfam=apply(L,c->(hc=c_1;(substituteFamily(fam,S,sub(vars ring J,hc)),ring hc)));
     netList apply(Lfam,famR ->(flatteningRelations(I,famR_0,famR_1),dim famR_1))
     LX = apply(Lfam,famR->
	     ideal sub(famR_0, vars S|random(kk^1,kk^(#gens famR_1))));
     netList apply(LX,X-> (betti res X, tally apply(decompose X,c-> (dim c, degree c, betti res c))))
    Text
      We conclude that there are two components of the Hilbert scheme of P^3 for 2t+2.
      An eight-dimensional consisting of two skew lines and a 11-dimensional 
      consisting of a plane conic union a point.
  Caveat 
    The ideal I has to be generated by a minimal Gröbner basis.
  SeeAlso
    passToGB      
///

 
doc ///
  Key 
   removeVariables
   (removeVariables,Ideal)
  Headline 
   Try to remove variables
  Usage
    (J,h) = removeVariables I
  Inputs
    I: Ideal
        the ideal of a subscheme of AA^n  
  Outputs
    J: Ideal
          of a subscheme of AA^m
    h: Matrix
        substitution matrix of a surjective map
	$ k[AA^n]\to k[AA^m]$
        which induces the isomorphism 
	$ k[AA^n]/I \to k[AA^m]/J$
  Description
    Text
      Given ideal I, whose zero loci contains the origin,
      the function remove some of the variables x_i by using 
      generators of the form f_i=x_i+f_i' and the substitution $\phi$
      of the form $\{ x_i => -f_i' \}$
      provided this $\phi$ stabilizes, i.e., $\phi^N=\phi^{N+1}$
      for $N$ sufficiently large.  

    Example
      kk=ZZ/101
      S=kk[x_1..x_3]
      m=matrix{{1,x_1,x_2,x_3},{x_1,x_2,x_3,0}}
      I=minors(2,m)
      (J,h)=removeVariables I
      ring J
///

doc ///
  Key 
   substituteFamily
   (substituteFamily,Matrix,Ring,Matrix)
  Headline 
   substitute a family of ideal using h
  Usage
    fam1 = substitute(fam,S,h)
  Inputs
    fam: Matrix
        of generators of ideal depending on some parameter in R
    S: Ring
       the embient ring of of the special fiber
    h: Matrix 
       describing a substitution R to ring h   	 
  Outputs
    fam1: Matrix
        describing the generators of the pullback family
  Description
    Text
      Given a family fam over Spec R, the function returns the 
      pullback family under the map R to ring h.
      We illustate this with the Piene-Schlessinger example.     
    Example
     kk=QQ
     S=kk[x_0..x_3]--,MonomialOrder=>Lex]
     I=ideal(x_0^2,x_0*x_1,x_0*x_2,x_1^3)
     betti res I, degree I, dim I
     (unf,R) =unfolding(I);
     SR=ring unf;
     transpose unf
     numgens R
   Text
     We analyze this example further.
   Example     
     betti (base=flatteningRelations(I,unf,R))
     (J,h)=removeVariables(base);
     fam=substituteFamily(unf,S,h);
     Sh=ring fam
     #support fam, #support unf
     betti base, betti J
     dim ring J
     dim J
     J_0 
     unf_{2}, support J_0
     J1= trim( J+ideal ((support J_0)_0))
     betti(J2=trim (J:J1))
     dim J1, dim J2
     (J1s,h1)=removeVariables J1
   Text
     Now we compute the pullback family
   Example
     betti(fam1=substituteFamily(fam,S,h1))
     SR1=ring fam1; gens SR1
     transpose fam1
   Text
     The family depends on 15 parameters.
   Example
     #gens ring h1, support h1
   Text
     Similarly for the other component we get a 12 dimensional family
   Example  
     (J2s,h2)=removeVariables J2
     betti(fam2=substituteFamily(fam,S,h2))
     SR2=ring fam2; gens SR2
     #gens ring h2, support h2
     support fam2      
///



doc ///
   Key 
    basicSetup
    (basicSetup,Ring)
   Headline
    Create basic objects 
   Usage
    (S,q,qperp,I1,I2) = basicSetup(kk)
   Inputs
    kk:Ring
      the ground field
   Outputs
    S:Ring
      coordinate ring of P3
    q:RingElement
      the quadric $x_0x_2+x_1x_3$
    qperp: Ideal
      the orthogonal of q
    I1: Ideal
    I2: Ideal
     the ideal of special apolar ideals 
   Description
    Text
      We introduce basi objects  
    Example
     kk=QQ;
     (S,q,qperp,I1,I2)=basicSetup(kk)
/// 

doc ///
   Key 
    getFamilies
    (getFamilies,Ideal,Ideal,Ideal)
   Headline
    Compute the two basic families and their intersection 
   Usage
    (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp)
   Inputs
    I1:Ideal
    I2:Ideal
     two apolar ideals in the intersection of the families famVPSuns and famVPSsbl
    qperp:Ideal
      the orthogonal ideal of the quadric $x_0x_2+x_1x_3$       
   Outputs
    famVPSuns:Matrix
    famVPSsbl:Matrix
    famBadLimit1:Matrix
    famBadLimit2:Matrix  
      families of apolar ideals      
   Description
    Text
      Using deformations we compute the two basic families of apolar ideals
      and the two families in their intersection. 
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
    Text
      The schemes of family famVPSuns consist on four point on a line 
    Example  
     X2=randomElementOfFamily(famVPSuns,S)
     betti res X2, betti res saturate X2
     saturate X2
    Text
      The general schemes of family famVPSsbl are four point not on a line       
    Example       
     X3=randomElementOfFamily(famVPSsbl,S);
     betti res X3, betti res saturate X3
    Text
      The general schemes of family famBadLimit1 and famBadLimit2 are four point on a line of the quadric $x_0x_2-x_1x_3$.
      They correspond to points on the intersection of famVPSsbl and famVPSsbl.       
    Example   
     X4a=randomElementOfFamily(famBadLimit1,S);
     betti res X4a, betti res saturate X4a
     saturate X4a
     (intersect apply(4,c->saturate randomElementOfFamily(famBadLimit1,S)))_0
     X4b=randomElementOfFamily(famBadLimit2,S)
     betti res X4b, betti res saturate X4b
     saturate X4b
///

doc ///
   Key 
    randomElementOfFamily
    (randomElementOfFamily,Matrix,Ring)
   Headline
    get a random apolar ideal of the family
   Usage
    X=randomElementOfFamily(fam,S);
   Inputs
    fam:Matrix
     equations of a family of apolar ideals
    S:Ring
     coordinate ring of P3     
   Outputs
    X:Ideal
       of a random apolar subscheme in the family     
   Description
    Text
      We choose a random values for the parameters to get a random 
      element of the familiy
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
    Text
      The schemes of family famVPSuns consist on four point on a line 
    Example  
     X2=randomElementOfFamily(famVPSuns,S)
     betti res X2, betti res saturate X2
     saturate X2
    Text
      The general schemes of family famVPSsbl are four point not on a line       
    Example       
     X3=randomElementOfFamily(famVPSsbl,S);
     betti res X3, betti res saturate X3
    Text
     The general schemes of family famBadLimit1 and famBadLimit2 are four point on a line of the quadric $x_0x_2-x_1x_3$.
     They correspond to points on the intersection of famVPSsbl and famVPSsbl.       
    Example   
     X4a=randomElementOfFamily(famBadLimit1,S);
     betti res X4a, betti res saturate X4a
     saturate X4a
     (intersect apply(4,c->saturate randomElementOfFamily(famBadLimit1,S)))_0
     X4b=randomElementOfFamily(famBadLimit2,S)
     betti res X4b, betti res saturate X4b
     saturate X4b
///




doc ///
   Key 
    grassmannianModelOfG24
    (grassmannianModelOfG24,Ring,Ideal)
   Headline
    Compute  the Grassmannian model of the G(2,4) family
   Usage
    (linEq,J)=grassmannianModelOfG24(S,qperp)
   Inputs
    S:Ring
      coordinate ring of P3
    qperp: Ideal
      apolar ideal of $x_0*x_2+x_1*x_3$
   Outputs
    linEq: Ideal
      the ideal of linear equations
    J:Ideal
      homogeneous ideal of its Grassmannian model of the family in its span
   Description
    Text
      We compute the grassmannian model of G(2,4) by considering
      the apolar ideals of lines intersected with qperp
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (lin,J)=grassmannianModelOfG24(S,qperp);
     betti J
     dim J == 5 and degree J == 2*3^4
    Text
     One can show that J coincides with the homogeneous ideal
     of the 3-uple embedding of G(2,4).
///



doc ///
   Key 
    linearSpan
    (linearSpan,Matrix)
   Headline
    Compute  the Grassmannian model of family fam 
   Usage
    (linEq,J)=linearSpan(fam)
   Inputs
    fam:Matrix
      defining equations of a family of apolar ideals
   Outputs
    linEq: Ideal
      the ideal of linear equations
    J:Ideal
      homogeneous ideal of its Grassmannian model of the family in its span
   Description
    Text
      Homogenizing the corresponding 3x9 matrix we compute the 
      linear relation among the Plucker coordinates. The ideal J
      is the restriction of the equations of the Grassmannian
      to this linear subspace. 
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
     elapsedTime (linsbl,Jsbl)=linearSpan famVPSsbl;
     numgens ring Jsbl
     betti Jsbl
     elapsedTime degree Jsbl, dim Jsbl
    Text
     The Grassmanian model of the family famVPSsbl is Fano 6-Fold.
     It is the blow-down of the two subfamilies famBadLimit1,famBadLimit2 to rational
     normal curves of degree 6.
    Example
     (linBadLimit1,JBadlimit1)=linearSpan famBadLimit1;
     numgens ring JBadlimit1
     betti res JBadlimit1
     degree JBadlimit1, dim JBadlimit1
     (linBadLimit2,JBadLimit2)=linearSpan famBadLimit1;
     numgens ring JBadLimit2
     betti res JBadLimit2
     degree JBadLimit2, dim JBadLimit2
    Text
     The Grassmannian model of famVPSuns is the 3-uple embedding 
     of G(2,4) hence of degree $2\cdot 3^4$.
    Example
     elapsedTime (linuns,Juns)=linearSpan famVPSuns;
     numgens ring Juns  
     binomial(5+3,3)-binomial(5+1,1)
     betti Juns
     elapsedTime degree Juns, dim Juns
     factor degree Juns
   Caveat
     The homogeneous ideal Jsbl of the Grassmanian model is 
     correct by the computation documented in ACMproperty, 
     normalBundle and 
     the excessIntersection computation of the paper.  
///
 
doc ///
   Key 
    ACMproperty
    (ACMproperty,Ideal)
   Headline
     Print commands which establish the ACM property of J 
   Usage
    cmds=ACMproperty(J)
   Inputs
    J: Ideal
      grassmannianModel of famVPSsbl
   Outputs
    cmds: String
   Description
    Text
      Running the printed commands establishes that J
      defines a ACM ideal with artinian Hilbert function
      ${1, 32, 148, 148, 32, 1, 0, \ldots}$
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
     (lin,J)=linearSpan(famVPSsbl);
     cmds=ACMproperty(J)
   
///

doc ///
   Key 
    smoothnessAlongRationalNormalCurve
    (smoothnessAlongRationalNormalCurve,Ring)
   Headline
     Print commands which establish the smoothness of V(famVPSsbl) along V(famBadLimit1) = P1 
   Usage
    smoothnessAlongRationalNormalCurve(QQ)
   Inputs
    kk: Ring
      field of definition
   Outputs
    cmds: String
   Description
    Text
      Running the printed commands establishes that V(famVPSsbl)
      is smooth along the $P1 \cong V(JBadlimit1)$.
    Example
     kk=QQ
     cmds=smoothnessAlongRationalNormalCurve(kk)
     
   
///

doc ///
   Key 
    normalBundle
    (normalBundle,Matrix,Matrix,Ideal)
   Headline
     Print the betti table of the normal bundle
   Usage
    bet=normalBundle(linBadLimit1,linsbl,Jsbl)
   Inputs
    linBadLimit1:Matrix
      linear equations JBadlimit1 on G(3,9)
    linsbl:Matrix
      linear equations Jsbl on G(3,9)  
    Jsbl: Ideal
      grassmannianModel of famVPSsbl
   Outputs
    bet: BettiTally
   Description
    Text
      We compute the betti table of the normal bundle
      of the family JBadlimit1 in Jsbl.
    Example
     kk=QQ
     (S,q,qperp,I1,I2)=basicSetup(kk);
     (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp);
     (linBadLimit1,JBadlimit1)=linearSpan(famBadLimit1);
     (linsbl,Jsbl)=linearSpan(famVPSsbl);
     bet=normalBundle(linBadLimit1,linsbl,Jsbl)
     degree bet/degree JBadlimit1 -- the rank of the normal bundle
     betti res JBadlimit1
     (dim JBadlimit1, degree JBadlimit1)==(2,6) -- JBadlimit1 defines a rational normal curve of degree 6
    Text
     We can conclude that the normal bundle is isomorphic to
     5 copies of $O_{P^1}(2)$. 
///

doc ///
   Key 
    inspect6x9Matrix
    (inspect6x9Matrix,Matrix)
   Headline
     Print the 6x9 matrix
   Usage
    inspect6x9Matrix(m6x9)
   Inputs
    m6x9:Matrix
   Outputs
    :Matrix
   Description
    Text
      We inspect the 6x9 matrix which defines 
      the map of famVPSsbl to the Grassmannian
    Example
      kk=QQ 
      (S,q,qperp,I,Ib)=basicSetup(kk);
      (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I,Ib,qperp);
      Rb = ring famVPSsbl;
      kk = coefficientRing Rb;
      R=kk[drop(gens Rb,4)];     
      qperp=trim ideal (coefficients(famVPSsbl_{0..5},Variables=>drop(gens Rb,4)))_1;
      betti(ms=syz(gens qperp|famVPSsbl_{0..5}));
      ms=mingens  image (ms%ideal (vars Rb)_{0..3});
      m6x9=transpose sub(ms^{0..8}*inverse(ms^{9..14}),R);
      inspect6x9Matrix m6x9
      support m6x9
    Text 
      Outside $V(a_{(5,2)})$ the map is an embedding:
    Example
      (inspect6x9Matrix m6x9)_{0,1,2}^{0,1,2}
    Text
      If $a_{(5,2)}$ is non-zero then we recover the values of
    Example
      support m6x9
    Text
     from the Plucker coordinates of m6x9.	   
///

end


restart
uninstallPackage "vsp4"
installPackage "vsp4"
viewHelp "vsp4"
check "vsp4"

loadPackage("vsp4",Reload=>true)







--- vsp4
kk=QQ
(S,q,qperp,I1,I2)=basicSetup(kk)
q
(famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2)=getFamilies(I1,I2,qperp)

smoothnessAlongRationalNormalCurve(QQ)

    (S,q,qperp,I1,I2) = basicSetup(kk);
    (famVPSuns,famVPSsbl,famBadLimit1,famBadLimit2) = getFamilies(I1,I2,qperp);
    (linsbl,Jsbl) = linearSpan(famVPSsbl);
    (linBadLimit1,JBadlimit1) = linearSpan(famBadLimit1); --(linBadLimit1,JBadlimit1) = linearSpan(famBadLimit2)
    betti(f4 = res JBadlimit1)
    ruling=trim ideal f4.dd_5_{0} -- ruling trim ideal f4.dd_5_{4}
    assert (numgens ruling==6)
    betti(frul=res ruling) 
    betti f4
    P6=ring JBadlimit1, dim P6
    f4d=((dual f4[-5])**P6^{-6})
    m6x2=(extend(frul,f4d, matrix{{1_P6,0,0,0,0}}))_5|(frul.dd_6)
    --m6x2=(extend(frul,f4d, matrix{{0,0,0,0,1_P6}}))_5|(frul.dd_6)
    minors(2,m6x2)==JBadlimit1 -- determinantal desription of JBadlimit1 is correct
    degree JBadlimit1
    P38=ring Jsbl
    -- compute a parametrization along V(JBadlimit1)
    P1=kk[t_0,t_1]
    P1xP6=P1**P6
    para=transpose sub(syz transpose diff(transpose sub(vars P6,P1xP6),
    transpose( sub(m6x2,P1xP6)*sub(transpose vars P1,P1xP6))),P1)
    ker map(P1,P6,para) == JBadlimit1
    linsbl4=trim sub(trim ideal( (sub(linBadLimit1, ring linsbl))%ideal linsbl),P38)
    trim ideal(vars P38%linsbl4)
    para38=sub(sub(vars P38%linsbl4,P6),para)
    betti (m39x380=sub(jacobian Jsbl,para38)) 
    -- the substitution into the jacobian matrix 
    rank m39x380 == 32
    betti(a= transpose syz transpose m39x380)  
    -- a defines the restriction of the tangent bundle
    -- of the cone over V(famVPSsbl) to P1. 
    betti (b= syz m39x380)
    C=chainComplex(a,m39x380,b)
    -- Now we check that C define an exact sequence of vector bundle
    -- on P1
    ann HH_0 C
    ann HH_1 C
    prune  HH_2 C
    prune HH_3 C
    -- => C defines an exact complex of vector bundles on P1
    -- in particular V(famVPSsbl) is smooth along P1
    betti C

elapsedTime (lin,J)=linearSpan(famVPSsbl);
ACMproperty J

     assert(dim J==7 and degree J == 362)
     H=apply(12,i->hilbertFunction(i,J))
     delta:= H ->prepend(1, apply(#H-1,i->H_(i+1)-H_i))
     delta delta delta delta delta delta delta H
     use ring J
     #gens ring J == 39
     vars ring J
     l6 = ideal(p_(6,7,8),p_(5,7,8),p_(0,1,2),p_(3,4,6),p_(1,3,4)+p_(0,5,8),p_(0,1,3)+p_(0,3,5)+p_(3,5,6)+p_(4,6,7)+p_(0,2,8))
     J6=trim (l6+J);         
     elapsedTime dim J6 == 1 -- 31.5877 seconds elapsed
     elapsedTime all(5,i-> (Ji=trim (J+ideal (gens l6)_{0..i});
            saturate Ji == Ji)) -- 312.245 seconds elapsed
     elapsedTime saturate J6==J6 -- 13297.7 seconds elapsed = approx 221 minutes 



